Read Cities through their Lines. Methodology to characterize spatial graphs

Cities can be seen as the epitome of complex systems. They arise from a set of interactions and components so diverse that is almost impossible to describe them exhaustively. Amid this diversity, we chose an object which orchestrates the development and use of an urban area : the road network. Following the established work on space syntax, we represent road networks as graphs. From this symbolic representation we can build a geographical object called the way. The way is defined by local rules independently from the direction in which the network is read. This complex object, and several indicators leaned upon it, allows us to carry out deep analysis of spatial networks, independent from their borders. With this methodology, we demonstrate how different road graphs, from various places in the world, show similar properties. We show how such analysis, based on the topological and topographical properties of their road networks, allows us to trace back some aspects of the historical and geographical contexts of city formation. We define a model of temporal differentiation, where the structural changes through time in the network are highlighted. This methodology was thought to be generic so it can be used with several kinds of spatial networks, opening the panel of research applications and future work. Key words : Road network, Graph theory, Spatial analysis, Complex system, Urban modelling.

==> guide_de_lecture/script.R <==

library(ggplot2)
library(grid)

dossier="/home/theo/Documents/Personnel/Articles/these/guide_de_lecture/"

file=paste(dossier, "avignon_ech2_4_sommets.csv", sep='')
data = read.csv(file, sep = ";")  # read csv file 
degres=data$deg

gg = ggplot(data=data.frame(x=degres), aes(x=x)) +
  geom_histogram(
    binwidth = 1,
    origin = -0.5,
    col="darkblue",fill='lightblue'
  )+
  theme_bw(
    base_size = 25
  )+
  labs(list(
    title = "",
    x = "",
    y = ""
  ))+scale_y_sqrt()+scale_x_discrete(breaks=c(1,2,3,4,5,6,7,8))+xlim(0.5,8.5)

gg

pngfile=paste(dossier, "hist_sommet_degre.png",sep='')
ggsave(plot=gg, file=pngfile)



file=paste(dossier, "avignon_ech2_4_sif.csv", sep='')
data = read.csv(file, sep = ";")  # read csv file 
lengtha=data$st_length

gg = ggplot(data=data.frame(x=lengtha), aes(x=x)) +
  geom_histogram(
    col="darkblue",fill='lightblue'
  )+
  theme_bw(
    base_size = 25
  )+
  labs(list(
    title = "",
    x = "",
    y = ""
  ))+scale_y_sqrt()+scale_x_log10(
    breaks=c(1,10,20,50,100,200,500,1500)
  )

gg

pngfile=paste(dossier, "hist_arc_longueur.png",sep='')
ggsave(plot=gg, file=pngfile)



file=paste(dossier, "avignon_ech2_4_voies.csv", sep='')
data = read.csv(file, sep = ";")  # read csv file 
degrev=data$degree
connectv=data$nbc
dessv=connectv-degrev
lengthv=data$length
orthov=data$ortho
clov=data$closeness
espv=lengthv/connectv
accmail=clov*orthov


gg = ggplot(data=data.frame(x=degrev), aes(x=x)) +
  geom_histogram(
    binwidth = 1,
    origin = -0.5,
    col="darkblue",fill='lightblue'
  )+
  theme_bw(
    base_size = 25
  )+
  labs(list(
    title = "",
    x = "",
    y = ""
  ))+scale_y_sqrt()

gg

pngfile=paste(dossier, "hist_voie_degre.png",sep='')
ggsave(plot=gg, file=pngfile)



gg = ggplot(data=data.frame(x=dessv), aes(x=x)) +
  geom_histogram(
    binwidth = 1,
    origin = -0.5,
    col="darkblue",fill='lightblue'
  )+
  theme_bw(
    base_size = 25
  )+
  labs(list(
    title = "",
    x = "",
    y = ""
  ))+scale_y_sqrt()

gg

pngfile=paste(dossier, "hist_voie_desserte.png",sep='')
ggsave(plot=gg, file=pngfile)



gg = ggplot(data=data.frame(x=lengthv), aes(x=x)) +
  geom_histogram(
    col="darkblue",fill='lightblue'
  )+
  theme_bw(
    base_size = 25
  )+
  labs(list(
    title = "",
    x = "",
    y = ""
  ))+scale_y_sqrt()+scale_x_log10(
    breaks=c(1,10,20,50,100,200,500,1500,5000)
  )

gg

pngfile=paste(dossier, "hist_voie_longueur.png",sep='')
ggsave(plot=gg, file=pngfile)




gg = ggplot(data=data.frame(x=espv), aes(x=x)) +
  geom_histogram(
    col="darkblue",fill='lightblue'
  )+
  theme_bw(
    base_size = 25
  )+
  labs(list(
    title = "",
    x = "",
    y = ""
  ))+scale_y_sqrt()

gg

pngfile=paste(dossier, "hist_voie_espacement.png",sep='')
ggsave(plot=gg, file=pngfile)



gg = ggplot(data=data.frame(x=orthov), aes(x=x)) +
  geom_histogram(
    col="darkblue",fill='lightblue'
  )+
  theme_bw(
    base_size = 25
  )+
  labs(list(
    title = "",
    x = "",
    y = ""
  ))+scale_y_sqrt()

gg

pngfile=paste(dossier, "hist_voie_orthogonalite.png",sep='')
ggsave(plot=gg, file=pngfile)



gg = ggplot(data=data.frame(x=clov), aes(x=x)) +
  geom_histogram(
    col="darkblue",fill='lightblue'
  )+
  theme_bw(
    base_size = 25
  )+
  labs(list(
    title = "",
    x = "",
    y = ""
  ))+scale_y_sqrt()

gg

pngfile=paste(dossier, "hist_voie_closeness.png",sep='')
ggsave(plot=gg, file=pngfile)



gg = ggplot(data=data.frame(x=accmail), aes(x=x)) +
  geom_histogram(
    col="darkblue",fill='lightblue'
  )+
  theme_bw(
    base_size = 25
  )+
  labs(list(
    title = "",
    x = "",
    y = ""
  ))+scale_y_sqrt()

gg

pngfile=paste(dossier, "hist_voie_accessibilite.png",sep='')
ggsave(plot=gg, file=pngfile)
